Decoupling multivariate functions using a non-parametric Filtered CPD approach

Black-box model structures are dominated by large multivariate functions. Usually a generic basis function expansion is used, e.g. a polynomial basis, and the parameters of the function are tuned given the data. This is a pragmatic and often necessary step considering the black-box nature of the problem. However, having identified a suitable function, there is no need to stick to the original basis. So-called decoupling techniques aim at translating multivariate functions into an alternative basis, thereby both reducing the number of parameters and retrieving underlying structure. In this work a filtered canonical polyadic decomposition (CPD) is introduced. It is a non-parametric method which is able to retrieve decoupled functions even when facing non-unique decompositions. Tackling this obstacle paves the way for a large number of modelling applications.

==> Figures/Filter_LR.m <==
clear
close all
N = 100;
z = randn(N,1);
g = z.^3;
gN = g+0.001*rms(g)*randn(N,1);



% Construct 3P filter

[~,sortI] = sort(z);

S = zeros(N,N); % sorting matrix

for s=1:N
    S(s,sortI(s)) = 1;
end

Sz = S*z;
Dz3 = zeros(N,N);

% f'(x2)
for d=2:N-1
    P = 2; % center point
    lCoeff = fLagrangePoly1D(Sz(d-1:d+1),P);
    
    Dz3(d,d-1) = lCoeff(1) ;
    Dz3(d,d) = lCoeff(2);
    Dz3(d,d+1) = lCoeff(3) ;
    
end

% Boundary points
boundaryCoeff = fLagrangePoly1D(Sz(1:3),1);
Dz3(1,1) = boundaryCoeff(1);
Dz3(1,2) = boundaryCoeff(2);
Dz3(1,3) = boundaryCoeff(3);

boundaryCoeff = fLagrangePoly1D(Sz(end-2:end),3);
Dz3(end,end-2) = boundaryCoeff(1);
Dz3(end,end-1) = boundaryCoeff(2);
Dz3(end,end) = boundaryCoeff(3);

F3 = S.'*Dz3*S;


% Left derivative %

DzL = zeros(N,N);

% f'(x2)
for d=1:N-2
    P = 1; % compute the derivative in the center point
    lCoeff = fLagrangePoly1D(Sz(d:d+2),P); % compute the coefficients of
    % the first derivative of the Lagrange polynomial passing through all points.
    % Results in a finite difference approximation for non-equidistant spacing.
    
    DzL(d,d) = lCoeff(1) ;
    DzL(d,d+1) = lCoeff(2);
    DzL(d,d+2) = lCoeff(3);
    
end

% Boundary points
boundaryCoeff = fLagrangePoly1D(Sz(end-2:end),2);
DzL(end-1,end-2) = boundaryCoeff(1);
DzL(end-1,end-1) = boundaryCoeff(2);
DzL(end-1,end) = boundaryCoeff(3);

boundaryCoeff = fLagrangePoly1D(Sz(end-2:end),3);
DzL(end,end-2) = boundaryCoeff(1);
DzL(end,end-1) = boundaryCoeff(2);
DzL(end,end) = boundaryCoeff(3);


FL = S.'*DzL*S;

% Right derivative filter %

DzR = zeros(N,N);

% f'(x2)
for d=3:N
    P = 3; % compute the derivative in the center point
    lCoeff = fLagrangePoly1D(Sz(d-2:d),P); % compute the coefficients of
    % the first derivative of the Lagrange polynomial passing through all points.
    % Results in a finite difference approximation for non-equidistant spacing.
    
    DzR(d,d-2) = lCoeff(1) ;
    DzR(d,d-1) = lCoeff(2);
    DzR(d,d) = lCoeff(3);
    
end

% Boundary points
boundaryCoeff = fLagrangePoly1D(Sz(1:3),2);
DzR(2,1) = boundaryCoeff(1);
DzR(2,2) = boundaryCoeff(2);
DzR(2,3) = boundaryCoeff(3);

boundaryCoeff = fLagrangePoly1D(Sz(1:3),1);
DzR(1,1) = boundaryCoeff(1);
DzR(1,2) = boundaryCoeff(2);
DzR(1,3) = boundaryCoeff(3);

FR = S.'*DzR*S;


gNC = F3*gN;
gNL = FL*gN;
gNR = FR*gN;

figure
%plot(Sz,S*g,'k.'), hold on,
plot(Sz,S*gN,'k.'), hold on,
plot(Sz,S*gNL,'b.'), hold on,
plot(Sz,S*gNR,'r.'), hold on,
xlabel('$z$','interpreter','latex')
ylabel('$g$','interpreter','latex')
fsetFigure

figure
plot(Sz,S*g,'k.'), hold on,
plot(Sz,S*FL*g,'b.'), hold on,
plot(Sz,S*FR*g,'r.'), hold on,
xlabel('$z$','interpreter','latex')
ylabel('$g$','interpreter','latex')
%plot(Sz,S*gNC,'m*')
fsetFigure

%% Compute example

P = 3; % right point
lCoeff = fLagrangePoly1D([1,2.5,3.3],P);

Left = lCoeff'*[2;1.5;3]

P = 1; % left point
lCoeff = fLagrangePoly1D([3.3,5,5.7],P);

Right = lCoeff'*[3;4;3.5]













